Ramification divisors and twisted Nambu brackets of Keller maps

For a polynomial map $\phi\colon\A^n\to\A^n$ we study the pushforward twist of the Jacobian Nambu bracket by $\phi^*$. The Hamiltonian fields of pulled back functions span the image of the adjugate of $d\phi$, so the twist detects the ramification divisor of $\phi$. For a Keller map $F$ the twist is removable exactly when $F$ is an automorphism; otherwise $F$ is not proper, and every projective extension of $F$ has a non-zero effective ramification divisor supported on the boundary, whose image is the non-properness set. For the explicit three-dimensional counterexample, whose finite cubic completion is described in~\cite{BGVai}, the twisted Hamiltonian fields move the marked root of a binary cubic and have polar divisor equal to the ramification divisor of the completion. Examples on weighted scrolls illustrate equivariance, degeneration to an automorphism, and an $A_1$ singularity of the fibre.

==> build-continuation.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")"
export PATH="$HOME/.elan/bin:$PATH"
lake_args=()
native_mathlib="$HOME/.cache/ramifications-original-native/mathlib"
if [ -f .lake/native-packages.json ] && [ -f "$native_mathlib/Mathlib.lean" ]; then
  lake_args=(--packages .lake/native-packages.json -K "mathlib=$native_mathlib")
fi
{
  date -Iseconds
  lake "${lake_args[@]}" env lean --version
  sha256sum ../../../Ramifications.pdf
  lake "${lake_args[@]}" build
  printf 'Continuation build exit status: 0\n'
} 2>&1 | tee continuation-build.log
{
  lake "${lake_args[@]}" env lean Audit.lean
  printf 'Original audit exit status: 0\n'
} 2>&1 | tee continuation-original-axioms.log
{
  lake "${lake_args[@]}" env lean ContinuationAudit.lean
  printf 'Continuation audit exit status: 0\n'
} 2>&1 | tee continuation-axioms.log
{
  lake "${lake_args[@]}" env lean ContinuationStatements.lean
  printf 'Statement export exit status: 0\n'
} 2>&1 | tee continuation-statements.log


==> build.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")"
export PATH="$HOME/.elan/bin:$PATH"
lake_args=()
native_mathlib="$HOME/.cache/ramifications-original-native/mathlib"
if [ -f .lake/native-packages.json ] && [ -f "$native_mathlib/Mathlib.lean" ]; then
  lake_args=(--packages .lake/native-packages.json -K "mathlib=$native_mathlib")
fi
{
  lake "${lake_args[@]}" env lean --version
  sha256sum ../../../Ramifications.pdf
  lake "${lake_args[@]}" build
  printf 'Build exit status: 0\n'
} 2>&1 | tee build.log
{
  lake "${lake_args[@]}" env lean Audit.lean
  printf 'Axiom audit exit status: 0\n'
} 2>&1 | tee axioms.log

